Rotation Curves and Nonextensive Statistics

We investigate the influence of the nonextensive q-statistics and kinetic theory on galactic scales through the analysis of a devised sample of Spiral Rotation Curves. Largely supported by recent developments on the foundations of statistical mechanics and a plethora of astrophysical applications, the theory also provides an alternative interpretation to the empirical cored dark matter profiles observed in galaxies. We show that the observations could well be fitted with reasonable values for the mass model parameters, encouraging further investigation into q-statistcs on the distribution of dark matter from both observational and theoretical points of view.

==> Make.sh <==
#!/bin/bash

latex chris.tex
latex chris.tex
dvips chris.dvi -o chris.ps
kghostview chris.ps

